Robust Preconditioning of mixed-dimensional PDEs on 3d-1d domains coupled with Lagrange multipliers

In the context of micro-circulation, the coexistence of two distinct length scales - the vascular radius and the tissue/organ scale - with a substantial difference in magnitude, poses significant challenges. To handle slender inclusions and simplify the geometry involved, a technique called topological dimensionality reduction is employed, which suppresses manifold dimensions associated with the smaller characteristic length. However, the resulting discretized system's algebraic structure presents a challenge in constructing efficient solution algorithms. This chapter addresses this challenge by developing a robust preconditioner for the 3d-1d problem using the operator preconditioning technique. Robustness of the preconditioner is demonstrated with respect to problem parameters, except for the vascular radius. The vascular radius, as demonstrated, plays a fundamental role in mathematical well-posedness of the problem and the preconditioner's effectiveness.

==> img/mk/foo.py <==
import numpy as np
import matplotlib.pyplot as plt

data = np.loadtxt('eps_dependence_cont_u_square.txt')
data = data.T


x, y = data[0], data[4]
idx = np.argsort(x)

x, y = x[idx], y[idx]

x, y = x[:-1], y[:-1]

def func(x, a):
    return a*(x*np.abs(np.log(x)))**(1./2)

from scipy.optimize import curve_fit

popt, pcov = curve_fit(func, x, y)
print(popt)


fig, ax = plt.subplots()
ax.loglog(x, y, marker='x', linestyle='none')
ax.loglog(x, func(x, *popt), 'r-', label='1/6', base=2)
ax.loglog(x, np.sqrt(x*np.abs(np.log(x))))
plt.show()


